Statistical Tests for Contagion in Observational Social Network Studies

Current tests for contagion in social network studies are vulnerable to the confounding effects of latent homophily (i.e., ties form preferentially between individuals with similar hidden traits). We demonstrate a general method to lower bound the strength of causal effects in observational social network studies, even in the presence of arbitrary, unobserved individual traits. Our tests require no parametric assumptions and each test is associated with an algebraic proof. We demonstrate the effectiveness of our approach by correctly deducing the causal effects for examples previously shown to expose defects in existing methodology. Finally, we discuss preliminary results on data taken from the Framingham Heart Study.

==> Figs/confidence.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     32383,        727]
NotebookOptionsPosition[     31608,        695]
NotebookOutlinePosition[     31985,        712]
CellTagsIndexPosition[     31942,        709]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"conf", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"CDF", "[", 
             RowBox[{"BinomialDistribution", "[", 
              RowBox[{"m", ",", 
               RowBox[{"1", "/", "2"}]}], "]"}], "]"}], "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "alpha"}], ")"}], 
             RowBox[{"m", "/", "2"}]}], "]"}], "]"}]}], "/.", 
         RowBox[{"alpha", "\[Rule]", "0.06"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{"{", 
         RowBox[{
         "100", ",", "200", ",", "400", ",", "800", ",", "1600", ",", 
          "3200"}], "}"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"ListLogPlot", "[", 
    RowBox[{"conf", ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<M (number of samples)\>\"", ",", 
        "\"\<Confidence \[LeftAngleBracket]c\[RightAngleBracket] > 0\>\""}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"100", ",", "800", ",", "1600", ",", "3200"}], "}"}], ",", 
        "Automatic", ",", "Automatic", ",", "Automatic"}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<<c>=0.06\>\""}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.574010279570464*^9, 3.574010308811647*^9}, {
  3.574010548713224*^9, 3.5740105702841473`*^9}, {3.5740106015409203`*^9, 
  3.574010679492549*^9}, {3.5740112579046917`*^9, 3.574011438789556*^9}, {
  3.574011471213786*^9, 3.574011528561784*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"100", ",", "0.6913502932053783`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"200", ",", "0.7816232552243237`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"400", ",", "0.8749438385618502`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"800", ",", "0.951744208312145`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1600", ",", 
     "0.99123917744219699605271471364488982342`14.10800198088833"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "3200", ",", 
     "0.99963406140984701897254442350483566982`15.224337964939021"}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{{3.5740106439426413`*^9, 3.5740106799995413`*^9}, 
   3.574010797777177*^9, 3.574011273323326*^9, 3.574011305027257*^9, {
   3.574011337631887*^9, 3.574011374739531*^9}, {3.574011416820888*^9, 
   3.574011439264842*^9}, 3.574011485644683*^9, {3.574011517000155*^9, 
   3.574011530324758*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    GraphicsComplexBox[{{100., -0.3691086470420408}, {
     200., -0.24638242533855625`}, {400., -0.13359557918517845`}, {
     800., -0.049458969041807334`}, {1600., -0.008799424183782233}, {
     3200., -0.00036600556201775414`}, {100., -0.3691086470420408}, {
     200., -0.24638242533855625`}, {400., -0.13359557918517845`}, {
     800., -0.049458969041807334`}, {1600., -0.008799424183782233}, {
     3200., -0.00036600556201775414`}}, {
      {RGBColor[0.24720000000000014`, 0.24, 0.6], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 7], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 8], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 9], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 10], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 11], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 12]}, {}}], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, -0.3691086470420408},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Part[#, 1], 
      Exp[
       Part[#, 2]]}& )},
  Frame->True,
  FrameLabel->{
    FormBox["\"M (number of samples)\"", TraditionalForm], 
    FormBox[
    "\"Confidence \[LeftAngleBracket]c\[RightAngleBracket] > 0\"", 
     TraditionalForm]},
  FrameTicks->{{{{-0.3566749439387323, 
       FormBox["0.7000000000000001`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-0.2876820724517809, 
       FormBox["0.75`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-0.2231435513142097, 
       FormBox["0.8`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-0.1625189294977748, 
       FormBox["0.8500000000000001`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-0.10536051565782628`, 
       FormBox["0.9`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-0.05129329438755046, 
       FormBox["0.9500000000000001`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {0., 
       FormBox["1.`", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-0.34249030894677585`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.32850406697203594`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.31471074483970024`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.3011050927839216, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.2744368457017603, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.2613647641344075, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.24846135929849975`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.23572233352106997`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.21072103131565253`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.19845093872383818`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.18632957819149348`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.1743533871447778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.15082288973458352`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.13926206733350752`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.12783337150988489`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.11653381625595151`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.09431067947124129, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.08338160893905101, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.0725706928348355, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.06187540371808753, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.04082199452025505, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.03045920748470846, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.020202707317519466`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.01005033585350145, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}}, {{-0.3566749439387323, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-0.2876820724517809, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-0.2231435513142097, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-0.1625189294977748, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-0.10536051565782628`, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-0.05129329438755046, 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {0., 
       FormBox["\"\"", TraditionalForm], {0.00625, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.25]}}, {-0.34249030894677585`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.32850406697203594`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.31471074483970024`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.3011050927839216, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.2744368457017603, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.2613647641344075, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.24846135929849975`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.23572233352106997`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.21072103131565253`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.19845093872383818`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.18632957819149348`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.1743533871447778, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.15082288973458352`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.13926206733350752`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.12783337150988489`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.11653381625595151`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.09431067947124129, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.08338160893905101, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.0725706928348355, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.06187540371808753, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.04082199452025505, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.03045920748470846, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.020202707317519466`, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}, {-0.01005033585350145, 
       FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
        GrayLevel[0.], 
        AbsoluteThickness[0.125]}}}}, {{{100, 
       FormBox["100", TraditionalForm]}, {800, 
       FormBox["800", TraditionalForm]}, {1600, 
       FormBox["1600", TraditionalForm]}, {3200, 
       FormBox["3200", TraditionalForm]}}, Automatic}},
  GridLines->{None, None},
  LabelStyle->Large,
  Method->{},
  PlotLabel->FormBox["\"<c>=0.06\"", TraditionalForm],
  PlotRange->{{0, 3200.}, {-0.3691086470420408, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{64., 64.}, {0.007382172940840817, 0.007382172940840817}},
  Ticks->{Automatic, {{-0.3566749439387323, 
      FormBox["0.7000000000000001`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-0.2876820724517809, 
      FormBox["0.75`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-0.2231435513142097, 
      FormBox["0.8`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-0.1625189294977748, 
      FormBox["0.8500000000000001`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-0.10536051565782628`, 
      FormBox["0.9`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-0.05129329438755046, 
      FormBox["0.9500000000000001`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {0., 
      FormBox["1.`", TraditionalForm], {0.00625, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.25]}}, {-0.34249030894677585`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.32850406697203594`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.31471074483970024`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.3011050927839216, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.2744368457017603, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.2613647641344075, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.24846135929849975`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.23572233352106997`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.21072103131565253`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.19845093872383818`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.18632957819149348`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.1743533871447778, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.15082288973458352`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.13926206733350752`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.12783337150988489`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.11653381625595151`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.09431067947124129, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.08338160893905101, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.0725706928348355, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.06187540371808753, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.04082199452025505, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.03045920748470846, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.020202707317519466`, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}, {-0.01005033585350145, 
      FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
       GrayLevel[0.], 
       AbsoluteThickness[0.125]}}}}]], "Output",
 CellChangeTimes->{{3.5740106439426413`*^9, 3.5740106799995413`*^9}, 
   3.574010797777177*^9, 3.574011273323326*^9, 3.574011305027257*^9, {
   3.574011337631887*^9, 3.574011374739531*^9}, {3.574011416820888*^9, 
   3.574011439264842*^9}, 3.574011485644683*^9, {3.574011517000155*^9, 
   3.5740115303835077`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"conf", "[", "m_", "]"}], ":=", 
  RowBox[{"FindRoot", "[", 
   RowBox[{
    RowBox[{"0.01", "-", 
     RowBox[{"CDF", "[", 
      RowBox[{
       RowBox[{"BinomialDistribution", "[", 
        RowBox[{"m", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "alpha"}], ")"}], 
         RowBox[{"m", "/", "2"}]}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"alpha", ",", "0.06"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"conf", "[", "1000", "]"}]}], "Input",
 CellChangeTimes->{{3.574010716899555*^9, 3.574010877473414*^9}, {
  3.574010942846566*^9, 3.574010982578168*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"alpha", "\[Rule]", "0.06000007503516871`"}], "}"}]], "Output",
 CellChangeTimes->{{3.57401074121957*^9, 3.574010878133506*^9}, {
  3.574010945482977*^9, 3.574010983016036*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"CDF", "[", 
     RowBox[{
      RowBox[{"BinomialDistribution", "[", 
       RowBox[{"m", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}], ",", "x"}], "]"}], "/.", 
    RowBox[{"m", "\[Rule]", "1000"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1000"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.574011013119748*^9, 3.574011042234025*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJxF2nk01c//OHBbsmWLQlIhUShL9ntfY0m2ZEt4J7IlyZYs18W9yprsLSo7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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{{0, 1000}, {0., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.574011033899602*^9, 3.5740110430649643`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "m", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CDF", "[", 
      RowBox[{
       RowBox[{"BinomialDistribution", "[", 
        RowBox[{"m", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], ",", 
       RowBox[{"x", " ", "m"}]}], "]"}], "-", "0.01"}], "/.", 
    RowBox[{"m", "\[Rule]", "1000"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0.49"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.574011091221588*^9, 3.574011215485137*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"x", "\[Rule]", "0.49`"}], "}"}]], "Output",
 CellChangeTimes->{{3.5740111549486723`*^9, 3.574011215787191*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Plot", "["}]], "Input",
 CellChangeTimes->{{3.5740112457048283`*^9, 3.57401124625292*^9}}]
},
Evaluator->"Local",
WindowSize->{740, 756},
WindowMargins->{{20, Automatic}, {Automatic, 44}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 1939, 49, 165, "Input"],
Cell[2521, 73, 948, 25, 46, "Output"],
Cell[3472, 100, 15735, 340, 259, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19244, 445, 736, 21, 80, "Input"],
Cell[19983, 468, 216, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20236, 477, 433, 12, 28, "Input"],
Cell[20672, 491, 10063, 172, 240, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30772, 668, 549, 15, 63, "Input"],
Cell[31324, 685, 151, 3, 28, "Output"]
}, Open  ]],
Cell[31490, 691, 114, 2, 28, "Input"]
}
]
*)

(* End of internal cache information *)


